DenRAM: Neuromorphic Dendritic Architecture with RRAM for Efficient Temporal Processing with Delays

An increasing number of neuroscience studies are highlighting the importance of spatial dendritic branching in pyramidal neurons in the brain for supporting non-linear computation through localized synaptic integration. In particular, dendritic branches play a key role in temporal signal processing and feature detection, using coincidence detection (CD) mechanisms, made possible by the presence of synaptic delays that align temporally disparate inputs for effective integration. Computational studies on spiking neural networks further highlight the significance of delays for CD operations, enabling spatio-temporal pattern recognition within feed-forward neural networks without the need for recurrent architectures. In this work, we present DenRAM, the first realization of a spiking neural network with analog dendritic circuits, integrated into a 130nm technology node coupled with resistive memory (RRAM) technology. DenRAM's dendritic circuits use the RRAM devices to implement both delays and synaptic weights in the network. By configuring the RRAM devices to reproduce bio-realistic timescales, and through exploiting their heterogeneity, we experimentally demonstrate DenRAM's capability to replicate synaptic delay profiles, and efficiently implement CD for spatio-temporal pattern recognition. To validate the architecture, we conduct comprehensive system-level simulations on two representative temporal benchmarks, highlighting DenRAM's resilience to analog hardware noise, and its superior accuracy compared to recurrent architectures with an equivalent number of parameters. DenRAM not only brings rich temporal processing capabilities to neuromorphic architectures, but also reduces the memory footprint of edge devices, provides high accuracy on temporal benchmarks, and represents a significant step-forward in low-power real-time signal processing technologies.

==> img/plotters/NatComm_plotter_Fig4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "id": "r5TNgzJ7bc6d"
   },
   "source": [
    "Power Consumption: System Level\n",
    "---"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "OeINeXpvbc6f",
    "executionInfo": {
     "status": "ok",
     "timestamp": 1701649075122,
     "user_tz": -60,
     "elapsed": 10,
     "user": {
      "displayName": "EIS",
      "userId": "09387570959071643687"
     }
    },
    "ExecuteTime": {
     "end_time": "2023-12-12T12:44:33.852151Z",
     "start_time": "2023-12-12T12:44:33.360148Z"
    }
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "source": [
    "# Fig d) Test Accuracy vs noise"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [],
   "source": [
    "noise = np.array([0, 0.05, 0.1, 0.15, 0.2])*100\n",
    "noise = noise.astype(int)\n",
    "\n",
    "d700_16     = np.array([90.88,  90.12,  87.50,  83.48,  77.75])\n",
    "d700_16_std = np.array([0.4472, 0.9043, 0.8073, 0.4092, 0.8296])\n",
    "\n",
    "d256_16     = np.array([86.99, 85.42, 81.43,  76.04,  71.30])\n",
    "d256_16_std = np.array([0.093, 0.763, 1.121,  1.612, 0.0123])\n",
    "\n",
    "# [74.01, 66.7, 51.21, 44.87]\n",
    "# [1.41, 1.632, 2.607, 4.762]\n",
    "r256_180     = np.array([77.40, 74.01, 66.70, 51.21, 44.87])\n",
    "r256_180_std = np.array([0.511, 1.410, 1.632, 2.607, 4.762])\n",
    "\n",
    "# [75.37, 69.62, 58.95, 50.40]\n",
    "# [1.324, 1.118, 0.556, 1.374]\n",
    "r700_235     = np.array([78.37, 75.37, 69.62, 58.95, 50.40])\n",
    "r700_235_std = np.array([0.624, 1.324, 1.118, 0.556, 1.374])"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T12:45:20.614284Z",
     "start_time": "2023-12-12T12:45:20.600587Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 700x600 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "px = 1/plt.rcParams['figure.dpi']  # pixel in inches\n",
    "plt.rcParams['text.usetex'] = False\n",
    "fig, ax = plt.subplots( figsize=(700*px, 600*px) )\n",
    "# d in green, r in purple, 700 lines, 256 dashed, width 1.5\n",
    "linewidth = 1\n",
    "ax.errorbar( noise, d700_16, yerr=d700_16_std, fmt='o-', color='tab:green', label='D1: 700 in, 16 delays', linewidth=linewidth)\n",
    "ax.errorbar( noise, d256_16, yerr=d256_16_std, fmt='o-', color='tab:olive', label='D2: 256 in, 16 delays', linewidth=linewidth )\n",
    "ax.errorbar( noise, r700_235, yerr=r700_235_std, fmt='o-', color='m', label='R1: 700 in, 235 hidden neurons', linewidth=linewidth )\n",
    "ax.errorbar( noise, r256_180, yerr=r256_180_std, fmt='o-', color='tab:purple', label='R2: 256 in, 180 hidden neurons', linewidth=linewidth )\n",
    "# set the width of the line\n",
    "\n",
    "ax.set_xlabel( 'Noise (% of max{|W|})', size=15 )\n",
    "ax.set_ylabel( 'Test Accuracy [%]', size=15 )\n",
    "ax.tick_params( labelsize=14, direction='in', size=4, width=1.5)\n",
    "#only display ticks of noise\n",
    "ax.set_xticks( noise )\n",
    "# ticks in \n",
    "ax.set_ylim( 20, 102 )\n",
    "ax.legend( loc='lower left', fontsize=11, frameon=False, ncol=1)\n",
    "#plot grid\n",
    "ax.grid( linestyle='-', linewidth=0.5, alpha=0.5 )\n",
    "# save as svg\n",
    "plt.savefig( 'acc_vs_noise.pdf', format='pdf', dpi=500, transparent=True )\n",
    "plt.tight_layout()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T12:45:20.945344Z",
     "start_time": "2023-12-12T12:45:20.743809Z"
    }
   }
  },
  {
   "cell_type": "markdown",
   "source": [
    "# Fig. 4e)  Accuracy vs # params"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "outputs": [],
   "source": [
    "# 50-800: https://wandb.ai/torchet-tristan/RSNN-NoiseFree/sweeps/1tavfqox/table?workspace=user-torchet-tristan\n",
    "# 1600: https://wandb.ai/torchet-tristan/RSNN-NoiseFree/sweeps/gcfnbry7/table?workspace=user-torchet-tristan\n",
    "# 3200: https://wandb.ai/torchet-tristan/RSNN-NoiseFree/sweeps/69wfnc3v/table?workspace=user-torchet-tristan\n",
    "n_rec     = np.array([3200,  1600,  800,   400,   200,   100,   50])\n",
    "n_rec_acc = np.array([76.06, 75.72, 74.20, 71.69, 65.63, 60.28, 51.38]) \n",
    "n_rec_std = np.array([1.234, 1.234, 0.528, 0.286, 1.916, 2.684, 1.557]) # TODO: Fake value [3200] [1600]\n",
    "\n",
    "# https://wandb.ai/torchet-tristan/MD2-mem-mempos-SOTA-noise/sweeps/3h440yll\n",
    "n_del_256     = np.array([64,      32,       16,       8,       4,        2])\n",
    "n_del_256_acc = np.array([81.47,   83.60,    81.43,    78.56,   72.01,    57.09]) \n",
    "n_del_256_std = np.array([0.309,   1.097,    1.121,    0.970,   1.233,    1.072])\n",
    "\n",
    "# https://wandb.ai/torchet-tristan/MD2-mem-mempos-SOTA-noise/sweeps/bm4e3ede\n",
    "n_del_700     = np.array([32,      16,       8,        4,       2])\n",
    "n_del_700_acc = np.array([85.94,   87.50,    84.00,    79.90,   52.33]) \n",
    "n_del_700_std = np.array([0.381,   0.8073,   0.824,    0.329,   1.992])\n"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:23:47.785602Z",
     "start_time": "2023-12-12T13:23:47.777173Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[327680 163840  81920  40960  20480  10240]\n",
      "[448000 224000 112000  56000  28000]\n",
      "[11123200  3001600   860800   270400    95200    37600    16300]\n"
     ]
    }
   ],
   "source": [
    "params_del_fn = lambda n_in, n_del: n_in*n_del*20 # *2, not counting the delays as parameters for this plot as they are untrained\n",
    "n_del_256_params = params_del_fn(256, n_del_256)\n",
    "n_del_700_params = params_del_fn(700, n_del_700)\n",
    "params_rec_fn = lambda n_in, n_rec: (n_in+n_rec+20)*n_rec\n",
    "n_rec_params = params_rec_fn(256, n_rec)\n",
    "print( n_del_256_params )\n",
    "print( n_del_700_params )\n",
    "print( n_rec_params )\n"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:23:48.191884Z",
     "start_time": "2023-12-12T13:23:48.180320Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 700x600 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "px = 1/plt.rcParams['figure.dpi']  # pixel in inches\n",
    "plt.rcParams['text.usetex'] = False\n",
    "fig, ax = plt.subplots( figsize=(700*px, 600*px) )\n",
    "# d in green, r in purple, 700 lines, 256 dashed\n",
    "ax.errorbar( n_del_700_params, n_del_700_acc, xerr=n_del_700_std, fmt='o-', color='tab:green', label='DenRAM: 700 inputs', linewidth=linewidth )\n",
    "ax.errorbar( n_del_256_params, n_del_256_acc, xerr=n_del_256_std, fmt='o-', color='tab:olive', label='DenRAM: 256 inputs', linewidth=linewidth )\n",
    "ax.errorbar( n_rec_params[2:], n_rec_acc[2:], xerr=n_rec_std[2:], fmt='o-', color='tab:purple', label='RSNN: 256 inputs', linewidth=linewidth )\n",
    "ax.set_xlabel( 'Number of Parameters', size=15 )\n",
    "# recover x_ticks\n",
    "locs, labels = plt.xticks()\n",
    "plt.xticks( locs, [f'{int(locs[i]/1000)}k' for i in range(len(locs))] )\n",
    "# ax.set_xticklabels( ['0', '50k', '100k', '200k', '400k', '800k', '1.6M'] )\n",
    "ax.set_ylabel( 'Test Accuracy [%]', size=15 )\n",
    "ax.tick_params( labelsize=14, direction='in', size=4, width=1.5)\n",
    "#only display ticks of noise\n",
    "# ticks in\n",
    "# ax.set_xlim( 0, 100 )\n",
    "ax.set_xlim( 0, 862000 )\n",
    "ax.legend( loc='upper right', fontsize=12, frameon=False, ncol=1)\n",
    "#plot grid\n",
    "ax.grid( linestyle='-', linewidth=0.5, alpha=0.5 )\n",
    "# inverse x and y axis\n",
    "# save as svg\n",
    "plt.savefig( 'acc_vs_params.pdf', format='pdf', dpi=500, transparent=True )\n",
    "plt.tight_layout()"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:25:48.482397Z",
     "start_time": "2023-12-12T13:25:48.304601Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[Text(-200000.0, 0, '-200k'), Text(0.0, 0, '0k'), Text(200000.0, 0, '200k'), Text(400000.0, 0, '400k'), Text(600000.0, 0, '600k'), Text(800000.0, 0, '800k'), Text(1000000.0, 0, '1000k')]\n"
     ]
    }
   ],
   "source": [
    "print(labels)"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-05T00:31:28.708447Z",
     "start_time": "2023-12-05T00:31:28.705365Z"
    }
   }
  },
  {
   "cell_type": "markdown",
   "source": [
    "# Fig. 4f)  Accuracy vs power"
   ],
   "metadata": {
    "collapsed": false
   }
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input channels 700, # delays 16, Power Consumption 289.15uW\n",
      "Input channels 256, # delays 16, Power Consumption 105.74uW\n",
      "Input channels 128, # delays 4, Power Consumption 13.22uW\n",
      "Input channels 256, # delays 2, Power Consumption 13.22uW\n",
      "Input channels 256, # delays 4, Power Consumption 26.44uW\n",
      "Input channels 256, # delays 8, Power Consumption 52.87uW\n",
      "Input channels 256, # delays 16, Power Consumption 105.74uW\n",
      "Input channels 256, # delays 32, Power Consumption 211.49uW\n",
      "Input channels 256, # delays 64, Power Consumption 422.98uW\n",
      "Input channels 256, # delays 128, Power Consumption 845.96uW\n",
      "Input channels 256, # delays 256, Power Consumption 1691.91uW\n",
      "Input channels 256, # delays 512, Power Consumption 3383.83uW\n",
      "Input channels 256, # delays 1024, Power Consumption 6767.66uW\n",
      "Input channels 700, # delays 2, Power Consumption 36.14uW\n",
      "Input channels 700, # delays 4, Power Consumption 72.29uW\n",
      "Input channels 700, # delays 8, Power Consumption 144.57uW\n",
      "Input channels 700, # delays 16, Power Consumption 289.15uW\n",
      "Input channels 700, # delays 32, Power Consumption 578.29uW\n",
      "Input channels 700, # delays 64, Power Consumption 1156.58uW\n",
      "Input channels 700, # delays 128, Power Consumption 2313.16uW\n",
      "Input channels 700, # delays 256, Power Consumption 4626.33uW\n",
      "Input channels 700, # delays 512, Power Consumption 9252.66uW\n",
      "Input channels 700, # delays 1024, Power Consumption 18505.31uW\n"
     ]
    }
   ],
   "source": [
    "### DENRAM\n",
    "# -- Neuron\n",
    "E_read = 7.55e-12 #J per spike out\n",
    "E_neuron = 1.25e-12 #J per spike out\n",
    "\n",
    "# -- Dendrite\n",
    "average_del = 30e-3 #s average delay from a dendrite circuit\n",
    "p_del_dyn = 1.92e-9 #W dynamic power of the delay\n",
    "p_del_sta = 1.10e-9 #W statit power of the delay\n",
    "num_channels = 64\n",
    "num_out = 20\n",
    "num_delays = 8\n",
    "T_shd = 1.4 #s duration of SHD digits\n",
    "S_in = np.mean( [8582.7734, 8006.4788, 6629.198 , 7475.2678, 6958.5649, 6723.3233,\n",
    "       4501.795 , 8391.5625, 6393.238 , 9033.0911, 8483.5328, 7984.9539,\n",
    "       7891.4466, 8577.1114, 7498.6459, 6372.6271, 6068.3976, 9759.4199,\n",
    "       5523.061 , 8889.6318] ) # these are the spikes per class in SHD\n",
    "avg_spikes_channel = (S_in)/700 # average input spike count per channel, as these numbers are computed with 700 inputs\n",
    "on_time_del_channel = avg_spikes_channel*average_del # average time a delay element is busy during inference\n",
    "avg_duty_cycle_del = on_time_del_channel/T_shd\n",
    "\n",
    "configs = [ # Delay Architecture configuration: [Nin, Ndels]\n",
    "    [700, 16], # SOTA Dendrites, D1\n",
    "    [256, 16], # Efficient Dendrites, D2\n",
    "    [128, 4] , # small Dendrite D3, Iso-power with RSNN R1\n",
    "]\n",
    "configs = configs + [[256, 2*(2**i)] for i in range(10)] + [[700, 2*(2**i)] for i in range(10)]\n",
    "\n",
    "\n",
    "# Power computation\n",
    "P_delay = lambda ch, dels : ch*dels*num_out*( avg_duty_cycle_del*p_del_dyn + (1-avg_duty_cycle_del)*p_del_sta )\n",
    "P_out_neurons = lambda ch, dels : (avg_spikes_channel*ch*dels*E_read)/T_shd\n",
    "P_denram_shd = P_delay(configs[0][0],configs[0][1]) + P_out_neurons(configs[0][0], configs[0][1])\n",
    "\n",
    "P_denram_shd = []\n",
    "for ch, dels in configs:\n",
    "    P_tot = P_delay(ch,dels) + P_out_neurons(ch, dels)\n",
    "    P_denram_shd.append( P_tot )\n",
    "    print(f'Input channels {ch}, # delays {dels}, Power Consumption {P_tot*1e6:.2f}uW')"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:31:00.800635Z",
     "start_time": "2023-12-12T13:31:00.789636Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Input channels 700, # Recurrent neurons 235, RSNN Power Consumption 13.37uW\n",
      "Input channels 256, # Recurrent neurons 180, RSNN Power Consumption 5.70uW\n",
      "Input channels 256, # Recurrent neurons 200, RSNN Power Consumption 6.30uW\n",
      "Input channels 256, # Recurrent neurons 400, RSNN Power Consumption 12.30uW\n",
      "Input channels 256, # Recurrent neurons 800, RSNN Power Consumption 24.29uW\n",
      "Input channels 256, # Recurrent neurons 1600, RSNN Power Consumption 48.27uW\n",
      "Input channels 256, # Recurrent neurons 3200, RSNN Power Consumption 96.22uW\n",
      "Input channels 256, # Recurrent neurons 6400, RSNN Power Consumption 192.14uW\n",
      "Input channels 256, # Recurrent neurons 12800, RSNN Power Consumption 383.98uW\n",
      "Input channels 256, # Recurrent neurons 25600, RSNN Power Consumption 767.65uW\n",
      "Input channels 256, # Recurrent neurons 51200, RSNN Power Consumption 1535.00uW\n",
      "Input channels 256, # Recurrent neurons 102400, RSNN Power Consumption 3069.69uW\n",
      "Input channels 700, # Recurrent neurons 200, RSNN Power Consumption 11.42uW\n",
      "Input channels 700, # Recurrent neurons 400, RSNN Power Consumption 22.54uW\n",
      "Input channels 700, # Recurrent neurons 800, RSNN Power Consumption 44.77uW\n",
      "Input channels 700, # Recurrent neurons 1600, RSNN Power Consumption 89.24uW\n",
      "Input channels 700, # Recurrent neurons 3200, RSNN Power Consumption 178.18uW\n",
      "Input channels 700, # Recurrent neurons 6400, RSNN Power Consumption 356.05uW\n",
      "Input channels 700, # Recurrent neurons 12800, RSNN Power Consumption 711.80uW\n",
      "Input channels 700, # Recurrent neurons 25600, RSNN Power Consumption 1423.29uW\n",
      "Input channels 700, # Recurrent neurons 51200, RSNN Power Consumption 2846.27uW\n",
      "Input channels 700, # Recurrent neurons 102400, RSNN Power Consumption 5692.24uW\n"
     ]
    }
   ],
   "source": [
    "### RSNN\n",
    "# -- Neuron\n",
    "E_read = 7.55e-12 #J per spike out\n",
    "E_neuron = 1.25e-12 #J per spike out\n",
    "\n",
    "# -- Dendrite\n",
    "num_channels = 700\n",
    "n_rec = 235 # recurrent neurons\n",
    "num_out = 20\n",
    "T_shd = 1.4 #s duration of SHD digits\n",
    "S_in = np.mean( [8582.7734, 8006.4788, 6629.198 , 7475.2678, 6958.5649, 6723.3233,\n",
    "       4501.795 , 8391.5625, 6393.238 , 9033.0911, 8483.5328, 7984.9539,\n",
    "       7891.4466, 8577.1114, 7498.6459, 6372.6271, 6068.3976, 9759.4199,\n",
    "       5523.061 , 8889.6318] ) # these are the spikes per class in SHD\n",
    "avg_spikes_channel = (S_in)/700 # average input spike count per channel, as these numbers are computed with 700 inputs\n",
    "num_spikes_rec_neuron = 12\n",
    "S_rec = num_spikes_rec_neuron*n_rec\n",
    "\n",
    "configs_rsnn = [ # Delay Architecture configuration: [Nin, Ndels]\n",
    "    [700, 235], # Large RSNN, R1 240k\n",
    "    [256, 180], # Efficient RSNN, R2, 80k\n",
    "]\n",
    "configs_rsnn = configs_rsnn + [[256, 200*(2**i)] for i in range(10)] + [[700, 200*(2**i)] for i in range(10)]\n",
    "# P_RSNN = ( S_in*E_read * n_rec + S_rec * ( E_read * (n_rec+num_out) + E_neuron ) )/ T_shd\n",
    "# print( f'Denram SHD power {P_RSNN*1e6:.2f}uW' )\n",
    "P_RSNN_lambda = lambda ch, n:  ( avg_spikes_channel*ch*E_read*n + S_rec * ( E_read * (n+num_out) + E_neuron ) )/ T_shd\n",
    "\n",
    "P_rsnn_shd = []\n",
    "for ch, n in configs_rsnn:\n",
    "    P_tot = P_RSNN_lambda(ch,n)\n",
    "    P_rsnn_shd.append( P_tot )\n",
    "    print(f'Input channels {ch}, # Recurrent neurons {n}, RSNN Power Consumption {P_tot*1e6:.2f}uW')\n"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:31:00.916085Z",
     "start_time": "2023-12-12T13:31:00.892848Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[96. 48. 24. 12.  6.  3.  2.]\n",
      "[423. 211. 106.  53.  26.  13.]\n",
      "[578. 289. 145.  72.  36.]\n"
     ]
    }
   ],
   "source": [
    "n_rec     = np.array([3200,  1600,  800,   400,   200,   100,   50])\n",
    "\n",
    "P_RSNN_lambda = lambda ch, n:  ( avg_spikes_channel*ch*E_read*n + S_rec * ( E_read * (n+num_out) + E_neuron ) )/ T_shd\n",
    "n_rec_pwr = np.array([P_RSNN_lambda(256, n) for n in n_rec])*1e6 # in uW\n",
    "# round to 1 decimal places\n",
    "n_rec_pwr = np.round( n_rec_pwr, 0 )\n",
    "print( n_rec_pwr )\n",
    "\n",
    "P_delay = lambda ch, dels : ch*dels*num_out*( avg_duty_cycle_del*p_del_dyn + (1-avg_duty_cycle_del)*p_del_sta )\n",
    "P_out_neurons = lambda ch, dels : (avg_spikes_channel*ch*dels*E_read)/T_shd\n",
    "\n",
    "configs = [[256, n] for n in n_del_256]\n",
    "P_denram_shd = P_delay(configs[0][0],configs[0][1]) + P_out_neurons(configs[0][0], configs[0][1])\n",
    "n_del_256_pwr = np.array([P_denram_shd, P_denram_shd/2, P_denram_shd/4, P_denram_shd/8, P_denram_shd/16, P_denram_shd/32])*1e6 # in uW\n",
    "\n",
    "configs = [[700, n] for n in n_del_700]\n",
    "P_denram_shd = P_delay(configs[0][0],configs[0][1]) + P_out_neurons(configs[0][0], configs[0][1])\n",
    "n_del_700_pwr = np.array([P_denram_shd, P_denram_shd/2, P_denram_shd/4, P_denram_shd/8, P_denram_shd/16])*1e6 # in uW\n",
    "\n",
    "# round to 1 decimal places\n",
    "n_del_256_pwr = np.round( n_del_256_pwr, 0 )\n",
    "print( n_del_256_pwr )\n",
    "n_del_700_pwr = np.round( n_del_700_pwr, 0 )\n",
    "print( n_del_700_pwr )"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:32:13.326157Z",
     "start_time": "2023-12-12T13:32:13.303676Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 700x600 with 1 Axes>",
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "px = 1/plt.rcParams['figure.dpi']  # pixel in inches\n",
    "plt.rcParams['text.usetex'] = False\n",
    "fig, ax = plt.subplots( figsize=(700*px, 600*px) )\n",
    "# d in green, r in purple, 700 lines, 256 dashed\n",
    "# ax.errorbar( n_del_700_acc, n_del_700_pwr, xerr=n_del_700_std, fmt='o-', color='tab:green', label='D1', linewidth=linewidth )\n",
    "# ax.errorbar( n_del_256_acc, n_del_256_pwr, xerr=n_del_256_std, fmt='o-', color='tab:olive', label='D2', linewidth=linewidth )\n",
    "# ax.errorbar( n_rec_acc, n_rec_pwr, xerr=n_rec_std, fmt='o-', color='tab:purple', label='R2', linewidth=linewidth )\n",
    "ax.errorbar( n_del_700_pwr, n_del_700_acc, yerr=n_del_700_std, fmt='o-', color='tab:green', label='D1', linewidth=linewidth )\n",
    "ax.errorbar( n_del_256_pwr, n_del_256_acc, yerr=n_del_256_std, fmt='o-', color='tab:olive', label='D2', linewidth=linewidth )\n",
    "ax.errorbar( n_rec_pwr, n_rec_acc, yerr=n_rec_std, fmt='o-', color='tab:purple', label='R2', linewidth=linewidth )\n",
    "\n",
    "ax.set_ylabel( 'Power [$\\mu$W]', size=15 )\n",
    "ax.set_xlabel( 'Test Accuracy [%]', size=15 )\n",
    "\n",
    "ax.set_xlabel( 'Power [$\\mu$W]', size=15 )\n",
    "ax.set_ylabel( 'Test Accuracy [%]', size=15 )\n",
    "\n",
    "ax.tick_params( labelsize=14, direction='in', size=4, width=1.5)\n",
    "#only display ticks of noise\n",
    "# ticks in\n",
    "# ax.set_xlim( 0, 100 )\n",
    "# ax.set_ylim( 20, 105 )\n",
    "ax.legend( loc='upper left', fontsize=12, frameon=False, ncol=2)\n",
    "#plot grid\n",
    "ax.grid( linestyle='-', linewidth=0.5, alpha=0.5 )\n",
    "\n",
    "# inverse x and y axis\n",
    "# save as svg\n",
    "plt.savefig( 'power_vs_acc.pdf', format='pdf', dpi=500, transparent=True )\n",
    "# background transparent\n",
    "plt.tight_layout()\n"
   ],
   "metadata": {
    "collapsed": false,
    "ExecuteTime": {
     "end_time": "2023-12-12T13:32:16.715799Z",
     "start_time": "2023-12-12T13:32:16.435553Z"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "colab": {
   "provenance": []
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

